Explicit Exponential Sum Estimates and Approximate Functional Equations for the Zeta Function

We show an explicit version of the Van der Corput truncated Poisson summation formula (B-process). By using refined explicit exponential sum estimates, this improves the error term of previous explicit results by Patel and Yang (2024) and Arias de Reyna (2024). As an application, we obtain fine explicit estimates for the error terms in approximate functional equations for the Riemann zeta function, improving on previous explicit results of Simoni\v{c} (2020) in certain ranges.

==> anc/AFE1.sage <==
#Sagemath 9.5 code related to AFE1 and its corollary.

#
## definitions 
#

print('Code for Corollary 0.3 of AFE of the first kind\n')

g=euler_gamma
g1=1413472/100000
H=3*10**12

#defs for t0 under first zero
t0=g1 #set t0=H to verify the other value 
C(x)=(x+1/pi*(1/t0+1)*(log(1+1/(2*pi*x))+g-psi(1-1/(2*pi*x))-1/2-1/(2*(1+1/(2*pi*x)))))
c2=1-1/(2*(int(t0)+1))
N0 = int(t0)
c3 = (N0+1/2)/t0
c4 = (N0+3/2)/(N0+1)

#
##verification procedures
#

print('verification procedures for the inequalities verified numerically')
print('-'*10)
f= derivative(C(x),x)
C1(x) = (x+1/pi*(1/t0+1)*(-1/(2*pi*x+1)-psi(1,1-1/(2*pi*x))/(2*pi*x)-pi*x/(2*pi*x+1)^2     ))
#plot(C1(x),(x,1/2,2)).show() #uncomment to visualize C1 and C`(x)*x, which are equal
#plot(x*f,(x,1/2,2)).show()

#uncomment next line to visualize inequality: plot must be positive
#plot(C(x)-C1(x),(x,1/2,2)).show()

#uncomment to show algebragic computations of derivatives
#(x*derivative(log(1+1/(2*pi*x)))).full_simplify()
#(x*derivative(-psi(1-1/(2*pi*x)),x)).full_simplify()
#(x*derivative(-1/(2*(1+1/(2*pi*x))),x)).factor()

one=RIF((1-1/30,1))
#print(n(C1(1)),n(C(1)))
diff=RIF(C(one)-C1(one))
#print(diff)
#print("contains zero?",diff.contains_zero())
#print()
print('verifying that C(x)-x*C\'(x)>0 on (1-1/30,1) with interval arithmetic:',diff>0)

#verifying that C is increasing on (1,1+0.5/6)
print('verifying that C´(x) is positive on (1,1+0.5/6) with interval arithmetic')
one1=RIF((1,65/60))
#print('floating point derivative values at endpoints:', n(f(x=1)),n(f(x=65/60)))
value = RIF(f(x=one1))
#print(value)
#print("is  C´(x) close to zero?",value.contains_zero())
print("is  C´(x) bigger than zero?",value>0)

#
## showing constants (floating point)
#
print('\n'+'-'*10)
print('Constants for Corollary 0.3 of AFE of the first kind.')
print('constant c0 valid for t>=',n(t0), 't=n+1/2:',n(C(1)))
print('constant c0 valid for t>=',n(t0), 'real t:',max( n(C(c2)/c2),n(C(c3)),n(C(c4))))

#defs for t0 the height of RH verification
t0=H #set t0=H to verify the other value 
C(x)=(x+1/pi*(1/t0+1)*(log(1+1/(2*pi*x))+g-psi(1-1/(2*pi*x))-1/2-1/(2*(1+1/(2*pi*x)))))
c2=1-1/(2*(int(t0)+1))
N0 = int(t0)
c3 = (N0+1/2)/t0
c4 = (N0+3/2)/(N0+1)

print('constant c0 valid for t>=',n(t0), 't=n+1/2:',n(C(1)))
print('constant c0 valid for t>=',n(t0), 'real t:',max( n(C(c2)/c2),n(C(c3)),n(C(c4))))

==> anc/AFE2.py <==
import numpy as np
from scipy.optimize import minimize_scalar
from scipy.optimize import brentq
from decimal import Decimal, getcontext

getcontext().prec = int(50)

EULER_GAMMA = 0.57721566490153286060651209008240243104215933593992

def C1_explicit(sigma, t):
    abs_t = np.abs(t)
    term1 = ((1.0 - sigma) ** 2) * (0.5 + 2.0 / np.pi)
    term2 = (
        (1.0 - sigma)
        * (sigma - 0.5)
        * (((np.pi / 2.0) ** 2) + (1.0 - sigma) / (2.0 * abs_t))
    )
    return term1 + term2

def C2_explicit(t):
    abs_t = np.abs(t)
    return np.exp(1.0 / (12.0 * abs_t) + 1.0 / (90.0 * (abs_t**3)))

def C3_explicit(t, t_0):
    pi = np.pi
    c2_t0 = C2_explicit(t_0)
    c2_t = C2_explicit(t) 
    log_factor = 1.0 if np.abs(c2_t0 - 1.0) < 1e-12 else (c2_t0 - 1.0) / np.log(c2_t0)
    term1 = log_factor * (1.0 / 12.0 + 1.0 / (90.0 * (t_0**2)))
    term2 = t_0 * np.exp(-pi * t_0) * c2_t0
    return term1 + term2

def C_tilde_bound(sigma, t, t_0):
    abs_t = np.abs(t)
    bracket_term = 1.0 + (t_0 * np.exp(-np.pi * t_0)) / abs_t
    c2_val = C2_explicit(t)
    c3_val = C3_explicit(t, t_0)
    c1_val = C1_explicit(sigma, t)
    return c1_val * bracket_term * c2_val + c3_val

def A0(sigma, t_0, h):
    gamma = EULER_GAMMA
    x_0 = max(h, np.sqrt(t_0 / (2.0 * np.pi)))

    term_const = (
        0.25
        + (gamma + 3.5 * np.log(2.0) - 1.5) / np.pi
        + 115.0 / (27.0 * (np.pi**2))
    )

    term_h = (
        7.0 / (4.0 * np.pi * h)
        + 3.0 / (4.0 * np.pi * (h + 1.0))
        + 7.0 / (8.0 * np.pi * (h**2))
    )

    term_mix = (
        (23.0 * (sigma + 1.0)) / (9.0 * (np.pi**2) * x_0)
        + (115.0 * sigma) / (54.0 * (np.pi**3) * (x_0**2))
        + sigma / (4.0 * t_0)
        + sigma / (2.0 * np.pi * (h**2) * t_0)
        + (sigma * np.log(2.0)) / (2.0 * np.pi * t_0)
        + (3.0 * sigma) / (4.0 * np.pi * (h + 1.0) * t_0)
        + (23.0 * sigma * (sigma + 1.0)) / (9.0 * (np.pi**2) * x_0 * t_0)
    )

    return term_const + term_h + term_mix
#return term_const + term_h + term_mix

def B0(sigma, t_0):
    pi = Decimal(str(float(np.pi)))
    t0_dec = Decimal(str(float(t_0)))
    sigma_dec = Decimal(str(float(sigma)))
    exp_pi_t0 = (-pi * t0_dec).exp()
    sqrt_t0_2pi = (t0_dec / (Decimal('2') * pi)).sqrt()
    term1 = Decimal('0.5') * sqrt_t0_2pi * exp_pi_t0 * (t0_dec / (Decimal('2') * pi)).ln()
    term2 = (sqrt_t0_2pi ** (Decimal('1') - sigma_dec)) * exp_pi_t0
    return float((term1 + term2) / (Decimal('1') - exp_pi_t0))

#For epsilon_0
def E0_case1(sigma, h, t_0):
    a1 = A0(sigma, t_0, h)
    b1_hp = B0(sigma, t_0)
    c0 = 1.0 + C_tilde_bound(sigma, t_0, t_0) / float(t_0)
    return float(a1) + c0 * b1_hp

def E0_case2(sigma, h, t_0):
    sigma_dual = 1.0 - float(sigma)
    a2 = A0(sigma_dual, t_0, h)
    b2_hp = B0(sigma_dual, t_0)
    c1 = 1.0 + C_tilde_bound(sigma, t_0, t_0) / float(t_0)
    return a2 * c1 + b2_hp

def find_max(func):
    res = minimize_scalar(lambda s: -func(s), bounds=(0.0, 1.0), method='bounded')
    return -float(res.fun)

t0_list = [6.2832, 1000.0, 1e10, 3e12]

print("=" * 80)
print(f"{'t_0':<18} | {'eps_0 (x < y)':<14} | {'eps_0 (x = y)':<14} | {'eps_0 (x > y)':<14} | {'delta_0':<15}")
print("-" * 80)

for t0 in t0_list:
    t0_val = float(t0)
    h_eq = float(np.floor(np.sqrt(t0_val / (2.0 * np.pi))) + 0.5)
    
    eps_lt = find_max(lambda s: E0_case2(s, 1.5, t0_val))
    eps_eq = find_max(lambda s: E0_case1(s, h_eq, t0_val))
    eps_gt = find_max(lambda s: E0_case1(s, 1.5, t0_val))
    d0     = find_max(lambda s: C_tilde_bound(s, t0_val, t0_val) / t0_val)
    
    print(f"{t0_val:<18.4f} | {eps_lt:<14.6f} | {eps_eq:<14.6f} | {eps_gt:<14.6f} | {d0:<15.6e}")

print("=" * 80)


# For epsilon_k 

def numerical_derivative(func, s, delta=1e-7):
    if s - delta < 0.5:
        return (func(s + delta) - func(s)) / delta
    if s + delta > 1.0:
        return (func(s) - func(s - delta)) / delta
    return (func(s + delta) - func(s - delta)) / (2.0 * delta)

def solve_maximum_via_root(func, bounds=(0.5, 1.0)):
    f_prime = lambda s: numerical_derivative(func, s)
    
    low_val = func(bounds[0])
    high_val = func(bounds[1])
    
    if f_prime(bounds[0]) * f_prime(bounds[1]) > 0:
        return max(low_val, high_val)
        
    try:
        root_sigma = brentq(f_prime, bounds[0], bounds[1], xtol=1e-12)
        return max(low_val, high_val, func(root_sigma))
    except ValueError:
        return max(low_val, high_val)

def find_epsilon_k(k, t_0_val):
    k = float(k)
    h = float(np.floor(np.exp(k - 1.0)) + 0.5)
    
    def target_case2(s):
        c0 = 1.0 + C_tilde_bound(s, t_0_val, t_0_val) / t_0_val
        b0 = float(B0(1.0 - s, t_0_val))
        E0_case2 = A0(1.0 - s, t_0_val, h) * c0 + b0
        return k * c0 / (np.pi) + E0_case2

    def target_case1(s):
        c0 = 1.0 + C_tilde_bound(s, t_0_val, t_0_val) / t_0_val
        b0 = float(B0(s, t_0_val))
        E0_case1 = A0(s, t_0_val, h) + c0 * b0
        return k / (np.pi) + E0_case1

    eps_case2 = solve_maximum_via_root(target_case2, bounds=(0.5, 1.0))
    eps_case1 = solve_maximum_via_root(target_case1, bounds=(0.5, 1.0))
    
    return h, float(eps_case2), float(eps_case1)


t_0_target = 1e10
test_k_values = [int(i) for i in range(1, 151)]

print("=" * 90)
print(f" UNIFORM EPSILON_K MAXIMA FOR t_0 = {t_0_target:.4e} (k from 1 to 150)")
print("=" * 90)
print(f"{'k':<5} | {'h':<12} | {'H = e^k':<12} | {'epsilon_k (x < y)':<22} | {'epsilon_k (x >= y)':<22}")
print("-" * 90)

for k in test_k_values:
    h, eps_c2, eps_c1 = find_epsilon_k(k, t_0_target)
    H_val = np.exp(k)
    
    h_str = f"{h:.2f}" if h < 1e5 else f"{h:.4e}"
    H_str = f"{H_val:.2f}" if H_val < 1e5 else f"{H_val:.4e}"
    
    print(f"{k:<5} | {h_str:<12} | {H_str:<12} | {eps_c2:<22.8f} | {eps_c1:<22.8f}")
print("=" * 90)

